Dynamic programming using radial basis functions

We propose a discretization of the optimality principle in dynamic programming based on radial basis functions and Shepard's moving least squares approximation method. We prove convergence of the approximate optimal value function to the true one and present several numerical experiments.

==> pendulum.m <==
%% Dynamic programming using radial basis functions
% Oliver Junge and Alex Schreiber, TUM, May 2014

%% an inverted pendulum on a cart
M = 8; m = 2; mr = m/(m+M); l = 0.5; c = 9.8; h = 0.1; tic
f = @(x,u) kron(x,ones(length(u),1))+h*[reshape(ones(length(u),1)*x(:,2)', length(u)*size(x,1),1) , reshape((c/l*ones(length(u),1)*sin(x(:,1)') -1/2*mr*ones(length(u),1)*(x(:,2)'.^2.*sin(2*x(:,1)')) -mr/m/l*u*cos(x(:,1)'))./(4/3-mr*ones(length(u),1)*cos(x(:,1)').^2), length(u)*size(x,1),1)];   
c = @(x,u) exp(-h*(1/2*reshape(0.1*ones(length(u),1)*x(:,1)'.^2 + ...
    0.05*ones(length(u),1)*x(:,2)'.^2 + 0.01*u.^2*ones(1,size(x,1)), ...
    length(u)*size(x,1),1)));
phi = @(r) max(spones(r)-r,0).^4.*(4*r+spones(r));     % Wendland function 
T = [0 0]; v_T = 1;                                    % boundary cond. 
shepard = @(A) spdiags(1./sum(A')',0,size(A,1),size(A,1))*A; % Shepard op.
S = [8,10];                                            % radius of domain
L = 33; U = linspace(-128,128,L)';                     % control values
N = 100; X1 = linspace(-1,1,N); 
[XX,YY] = meshgrid(X1*S(1),X1*S(2)); X = [XX(:) YY(:)];% nodes
ep = 1/sqrt((4*prod(S)*20/N^2)/pi);                    % shape parameter
A = shepard(phi(ep*sdistm(f(X,U),[T;X],1/ep)));        % Shepard matrix
C = c(X,U);                                            % one step costs
%% value function 
v = zeros(N^2+1,1); v0 = ones(size(v)); TOL = 1e-12;   % value iteration      
while norm(v-v0,inf)/norm(v,inf) > TOL                            
    v0 = v; 
    v = [v_T; max(reshape(C.*(A*v),L,N^2))'];          % Bellman operator
end
contour(reshape(min(-log(abs(v(2:end))),15),N,N),linspace(0,5,60));
%% ... and residual
figure(1); clf; hold on;
Mr = 300; X1r = linspace(-1,1,Mr); 
[XXr,YYr] = meshgrid(X1r*S(1),X1r*S(2)); Xr = [XXr(:) YYr(:)];  
Ar = shepard(phi(ep*sdistm(f(Xr,U),[T;X],1/ep))); 
R = shepard(phi(ep*sdistm(Xr,[T;X],1/ep)));  
Cr = c(Xr,U); 
[LVr,kux] = max(reshape(Cr.*(Ar*v),L,Mr^2)); LVr = LVr'; % Bellman operator on Xr
e = log(R*v./LVr+realmin);                               % Bellman residual
c_0 = -log(max(reshape(Cr,L,Mr^2)))';                    % minimal cost
c_x = -log(Cr(L*(0:Mr^2-1) + kux));                      % optimal cost
I = find(e./c_x>1); 
contour(XXr,YYr,reshape(min(-log(abs(R*v)),15),Mr,Mr),linspace(0,5,60),'linewidth',0.25);
colorbar; hold on; plot(Xr(I,1),Xr(I,2),'k.','markersize',4); 
axis([0 6 -9 5]); axis square;
xlabel('$\varphi$','FontSize',12); ylabel('$\dot\varphi$','Rotation',0,'FontSize',12);
% feedback trajectory
x = [3.5 0]; k = 1;
while k < 80                                  
    AF = shepard(phi(ep*sdistm(f(x(k,:),U),[T;X],1/ep)));    % local approximation of V
    [V(k),K] = max(c(x(k,:),U).*(AF*v));                     % argmin of Bellman op
    x(k+1,:) = f(x(k,:),U(K));                               % trajectory
    k = k+1;
end
h = plot3(x(:,1),x(:,2),ones(size(x,1),1),'.-');             % feedback trajectory 
set(h,'MarkerSize',10,'LineWidth',1); set(gca,'FontSize',12);
%latexfigure(gcf,'pendulum_value','pdf');
%!open pendulum_value.pdf

%% plot of the value iteration convergence
figure(2); clf;
v_inf = v; v = zeros(N^2+1,1); v0 = ones(size(v)); k = 1;       
while norm(v-v0,inf)/norm(v_inf,inf) > TOL                           
    v0 = v; 
    v = [v_T; max(reshape(C.*(A*v),L,N^2))'];               % Bellman operator
    err(k) = norm(v-v_inf,inf)/norm(v,inf); k = k+1;
end
semilogy(1:k-1,err,'-','MarkerSize',20,'Linewidth',3);
hold on; semilogy(1:k-1,0.75.^(1:k-1)*2000,'k-','MarkerSize',20,'Linewidth',2);
axis tight; xlabel('$k$'); ylabel('$\|v-v_k\|_\infty/\|v\|_\infty$'); box off
text(50,0.1,'$C\cdot 0.75^k$','fontsize',20); 
%latexfigure(gcf,'pendulum_error','pdf')


%% alternative feedback trajectory
clf; 
Mr = 200; X1r = linspace(-1,1,Mr); 
[XXr,YYr] = meshgrid(X1r*S(1),X1r*S(2)); Xr = [XXr(:) YYr(:)];  
Ar = shepard(phi(ep*sdistm(f(Xr,U),[T;X],1/ep))); 
R = shepard(phi(ep*sdistm(Xr,[T;X],1/ep)));  
[LVr,kux] = max(reshape((Ar*v),L,Mr^2)); LVr = LVr';     % value function at next step
e = log(R*v./LVr+realmin);                               % value function residual 
I = find(e>1); 
contour(XXr,YYr,reshape(min(-log(abs(R*v)),15),Mr,Mr),linspace(0,10,200),'linewidth',0.1);
colorbar; hold on; plot(Xr(I,1),Xr(I,2),'k.','markersize',4);
axis([-0.5 8 -10 10]); axis square;
xlabel('$\varphi$','FontSize',12); ylabel('$\dot\varphi$','Rotation',0,'FontSize',12);

%%
x = [3.5 0]; k = 1;
while k < 20                                  
    AF = shepard(phi(ep*sdistm(f(x(k,:),U),[T;X],1/ep)));    % local approximation of V
    AF*v
    [V(k),K] = max((AF*v)); K                 
    x(k+1,:) = f(x(k,:),U(K));                               % trajectory
    k = k+1;
    h = plot3(x(:,1),x(:,2),ones(size(x,1),1),'k.-','markersize',10); drawnow            % feedback trajectory 
    pause
end
h = plot3(x(:,1),x(:,2),ones(size(x,1),1),'k.-');             % feedback trajectory 
set(h,'MarkerSize',3,'LineWidth',0.1); set(gca,'FontSize',12);
latexfigure(gcf,'foo','pdf');
!open foo.pdf


